Tamm-Rubilar branch diagnostics for Drummond-Hathrell photon propagation: Schwarzschild calibration and a Kerr weak-lensing benchmark

This paper develops a local Tamm-Rubilar branch diagnostic for supplied nondispersive, pair-symmetric constitutive tensors and uses it as a preprocessing layer for polarization-resolved ray transport. The diagnostic constructs the local quartic Fresnel polynomial, checks real ADM-oriented roots and root margins, and separates algebraic branch stability from the separate effective-field-theory question of when a Drummond-Hathrell low-frequency surrogate is applicable. For constitutive tensors with a reflection isometry, the adapted bivector matrix has an exact parity block form. The full parity-invariant Tamm-Rubilar polynomial is a quartic with coefficients even in the transverse momentum, while a restricted meridional SSSW-frame quartic is retained only as a compact analytic benchmark and root-margin test. In Schwarzschild, the Ricci-flat Drummond-Hathrell curvature sector factorizes and reproduces the standard radial no-shift and orbital polarization-split result. The rotating-spacetime benchmark is an infinity-to-infinity weak-lensing calculation in the linearized Kerr field. In a transported Born screen, the local slow-Kerr magnetic-Weyl eigenbasis tilt has zero leading endpoint mismatch, while the branch-delay split has a spin-odd term proportional to the angular momentum projected along the lens-plane normal. The resulting phase retardance is far below near-term detectability for representative compact-object grazing rays, so the Kerr calculation is presented as a reproducible scale-setting benchmark for the diagnostic and transport framework rather than as an observational claim.

==> anc/cqg_symbolic_supplement_v1/MANIFEST.sha256 <==
# File manifest

d34ce4edc1d597661b13f4e79b06e27274d72f553beba177aa93e09568c363f5  README.md
891c157dc9f1c5dbe2e65c0c6baaeddb5f9f007b88a0354f781e4dd08ff307bc  outputs/sssw_C2_C1_C0_expanded.txt
ad17e6e26b03a257f52bac8e2bd7f9859b37adcffe9a70d223ab941aa9a6fcee  outputs/verification_report_flat_slice_shift.txt
1fcd47356bf6031b725dbd9fad9d33248944f72c951e91f703c026dc6b545bed  outputs/verification_report_full_parity.txt
fc4fdbc66f03fbff3effa8e88afed1f3cebfee53ce5838119b015257cd36df9a  outputs/verification_report_restricted_sssw.txt
a9029fbebed80d5530d9a770340843cfd032aac6af297d237cc24b758537ea81  requirements.txt
bfda577dc12dcbefe1cdd5886b2b6431f4f8d874365d5ff3812cf4f4f712d9d2  run_all.py
863ee3a0e4ff179d3f27024f293bdf55812fa6d046fe2b2ac82f8dc9f55e7873  tr_utils.py
d2ed0eb972eaede853b9c30682070f60ca4b58f3c0a3b37e74c07b5c66870f82  verify_flat_slice_shift.py
6e19c0defe5a8b373fbd60fcc2df437717beeee2d068b55ee0d5b2a389cf7889  verify_full_parity_generic.py
d22829d0e7996bb966e700bbcfff89fec4e0b989c71480373202f8fd01d7bcc9  verify_restricted_sssw_tr.py


==> anc/cqg_symbolic_supplement_v1/README.md <==
# CQG supplementary symbolic verification bundle

**Supplementary title:** Symbolic verification code

**Description:** Python/SymPy scripts verifying the Tamm--Rubilar SSSW coefficients, full parity polynomial checks, Schwarzschild factorization, and flat-slice ADM/Codazzi/Gauss rules.

This bundle accompanies the manuscript

**Tamm--Rubilar branch diagnostics for Drummond--Hathrell photon propagation: Schwarzschild calibration and a Kerr weak-lensing benchmark**

and implements the symbolic checks described in Appendix `Supplementary symbolic framework`.

## Contents

| File | Purpose |
|---|---|
| `verify_restricted_sssw_tr.py` | Reconstructs the restricted SSSW area metric, computes the Tamm--Rubilar quartic, monic-normalizes it, exports `C2,C1,C0`, and checks the metric vacuum, SSSW cubic cancellation, mixed-off identities, and first-order near-metric expansion. |
| `verify_full_parity_generic.py` | Implements the full parity-block generator `G_{++} \oplus G_{--}`, checks even-in-`z`, checks the Schwarzschild DH factorization, and gives a rational near-metric example with both parity blocks populated and `C3 != 0`. |
| `verify_flat_slice_shift.py` | Checks the flat-slice shift-potential ADM momentum identity, Codazzi selection rule, meridional support determinant, and Gauss-rule transverse parity-block entry. |
| `tr_utils.py` | Shared Tamm--Rubilar, Levi-Civita, bivector-basis, and SSSW reconstruction utilities. |
| `run_all.py` | Runs the three verification scripts. |
| `requirements.txt` | Minimal Python dependency list. |
| `outputs/` | Generated verification reports and expanded SSSW coefficients. |

## Requirements

Python 3.10 or later is recommended.  The only non-standard Python package is `sympy`.

Install in a clean environment with

```bash
python -m pip install -r requirements.txt
```

## Reproduce the checks

From the directory containing this README, run

```bash
python run_all.py
```

or run the checks individually:

```bash
python verify_restricted_sssw_tr.py
python verify_full_parity_generic.py
python verify_flat_slice_shift.py
```

Each script writes its report to `outputs/` and raises an exception if any check fails.

## Generated files

After running `python run_all.py`, the directory `outputs/` contains:

* `verification_report_restricted_sssw.txt`
* `sssw_C2_C1_C0_expanded.txt`
* `verification_report_full_parity.txt`
* `verification_report_flat_slice_shift.txt`

These files are included in the submitted zip so referees can inspect the expected results without running the code, but the reports are regenerated by the scripts.

## Conventions implemented

* Spacetime indices are `0,1,2,3`.
* Spatial Levi-Civita convention: `epsilon^{123}=+1`.
* Parity bivector basis: `([01],[02],[12] | [03],[13],[23])`.
* Metric-vacuum parity matrix: `diag(-1,-1,1 | -1,1,1)`.
* Tamm--Rubilar tensor density:

```text
G_TR^{abcd}[G] = -1/24 epsilon_{mnpq} epsilon_{rstu}
                 G^{mn r(a} G^{b|ps|c} G^{d)qtu}
```

When this expression is contracted with `q_a q_b q_c q_d`, the explicit unit-weight symmetrization over the free indices can be evaluated by the unsymmetrized representative because the covector monomial is symmetric.


==> anc/cqg_symbolic_supplement_v1/outputs/sssw_C2_C1_C0_expanded.txt <==
Restricted SSSW monic coefficients generated from the Tamm--Rubilar contraction
Variables: u,s,w,ell,Delta,c,d with Delta^2 = u*w - s^2 and a=u*c+s*d, b=s*c+w*d

C2 =
3*c**2*s**2*y**2 - 2*c**2*s*u*x*y - c**2*u**2*x**2 - 4*c**2*u*w*y**2 - c**2*u*z**2 - 10*c*d*s**2*x*y - 2*c*d*s*u*x**2 - 2*c*d*s*w*y**2 - 2*c*d*s*z**2 + 6*c*d*u*w*x*y + 3*d**2*s**2*x**2 - 2*d**2*s*w*x*y - 4*d**2*u*w*x**2 - d**2*w**2*y**2 - d**2*w*z**2 - 2*ell*s*x*y - ell*u*x**2 - ell*w*y**2 + s**2*x**2 + s**2*y**2 - u*w*x**2 - u*w*y**2 - u*z**2 - w*z**2

C1 =
2*Delta*c**3*s**2*y**3 + 4*Delta*c**3*s*u*x*y**2 + 2*Delta*c**3*u**2*x**2*y - 2*Delta*c**3*u*y*z**2 + 2*Delta*c**2*d*s**2*x*y**2 + 4*Delta*c**2*d*s*w*y**3 - 4*Delta*c**2*d*s*y*z**2 - 2*Delta*c**2*d*u**2*x**3 + 4*Delta*c**2*d*u*w*x*y**2 + 2*Delta*c**2*d*u*x*z**2 - 2*Delta*c*d**2*s**2*x**2*y - 4*Delta*c*d**2*s*u*x**3 + 4*Delta*c*d**2*s*x*z**2 - 4*Delta*c*d**2*u*w*x**2*y + 2*Delta*c*d**2*w**2*y**3 - 2*Delta*c*d**2*w*y*z**2 + 4*Delta*c*ell*s*x*y**2 + 2*Delta*c*ell*u*x**2*y + 2*Delta*c*ell*w*y**3 + 2*Delta*c*s**2*x**2*y + 2*Delta*c*s**2*y**3 + 4*Delta*c*s*x*z**2 - 2*Delta*c*u*w*x**2*y - 2*Delta*c*u*w*y**3 - 2*Delta*c*u*y*z**2 + 2*Delta*c*w*y*z**2 - 2*Delta*d**3*s**2*x**3 - 4*Delta*d**3*s*w*x**2*y - 2*Delta*d**3*w**2*x*y**2 + 2*Delta*d**3*w*x*z**2 - 4*Delta*d*ell*s*x**2*y - 2*Delta*d*ell*u*x**3 - 2*Delta*d*ell*w*x*y**2 - 2*Delta*d*s**2*x**3 - 2*Delta*d*s**2*x*y**2 - 4*Delta*d*s*y*z**2 + 2*Delta*d*u*w*x**3 + 2*Delta*d*u*w*x*y**2 - 2*Delta*d*u*x*z**2 + 2*Delta*d*w*x*z**2

C0 =
-c**2*ell*s**2*y**2*z**2 + c**2*ell*u*w*y**2*z**2 - c**2*s**4*x**2*y**2 - c**2*s**4*y**4 - 2*c**2*s**3*u*x**3*y - 2*c**2*s**3*u*x*y**3 + 2*c**2*s**3*x*y*z**2 - c**2*s**2*u**2*x**4 - c**2*s**2*u**2*x**2*y**2 + c**2*s**2*u*w*x**2*y**2 + c**2*s**2*u*w*y**4 + 2*c**2*s**2*u*x**2*z**2 - c**2*s**2*z**4 + 2*c**2*s*u**2*w*x**3*y + 2*c**2*s*u**2*w*x*y**3 - 2*c**2*s*u*w*x*y*z**2 + c**2*u**3*w*x**4 + c**2*u**3*w*x**2*y**2 - 2*c**2*u**2*w*x**2*z**2 + c**2*u*w*z**4 + 2*c*d*ell*s**2*x*y*z**2 - 2*c*d*ell*u*w*x*y*z**2 - 2*c*d*s**4*x**3*y - 2*c*d*s**4*x*y**3 - 2*c*d*s**3*u*x**4 - 2*c*d*s**3*u*x**2*y**2 - 2*c*d*s**3*w*x**2*y**2 - 2*c*d*s**3*w*y**4 + 2*c*d*s**3*x**2*z**2 + 2*c*d*s**3*y**2*z**2 + 2*c*d*s**2*u*x*y*z**2 + 2*c*d*s**2*w*x*y*z**2 + 2*c*d*s*u**2*w*x**4 + 2*c*d*s*u**2*w*x**2*y**2 + 2*c*d*s*u*w**2*x**2*y**2 + 2*c*d*s*u*w**2*y**4 - 2*c*d*s*u*w*x**2*z**2 - 2*c*d*s*u*w*y**2*z**2 + 2*c*d*u**2*w**2*x**3*y + 2*c*d*u**2*w**2*x*y**3 - 2*c*d*u**2*w*x*y*z**2 - 2*c*d*u*w**2*x*y*z**2 - d**2*ell*s**2*x**2*z**2 + d**2*ell*u*w*x**2*z**2 - d**2*s**4*x**4 - d**2*s**4*x**2*y**2 - 2*d**2*s**3*w*x**3*y - 2*d**2*s**3*w*x*y**3 + 2*d**2*s**3*x*y*z**2 + d**2*s**2*u*w*x**4 + d**2*s**2*u*w*x**2*y**2 - d**2*s**2*w**2*x**2*y**2 - d**2*s**2*w**2*y**4 + 2*d**2*s**2*w*y**2*z**2 - d**2*s**2*z**4 + 2*d**2*s*u*w**2*x**3*y + 2*d**2*s*u*w**2*x*y**3 - 2*d**2*s*u*w*x*y*z**2 + d**2*u*w**3*x**2*y**2 + d**2*u*w**3*y**4 - 2*d**2*u*w**2*y**2*z**2 + d**2*u*w*z**4 - 2*ell*s**3*x**3*y - 2*ell*s**3*x*y**3 - ell*s**2*u*x**4 - ell*s**2*u*x**2*y**2 - ell*s**2*w*x**2*y**2 - ell*s**2*w*y**4 - ell*s**2*x**2*z**2 - ell*s**2*y**2*z**2 + 2*ell*s*u*w*x**3*y + 2*ell*s*u*w*x*y**3 + ell*u**2*w*x**4 + ell*u**2*w*x**2*y**2 + ell*u*w**2*x**2*y**2 + ell*u*w**2*y**4 + ell*u*w*x**2*z**2 + ell*u*w*y**2*z**2 - 2*s**3*x*y*z**2 - s**2*u*x**2*z**2 - s**2*w*y**2*z**2 - s**2*z**4 + 2*s*u*w*x*y*z**2 + u**2*w*x**2*z**2 + u*w**2*y**2*z**2 + u*w*z**4


==> anc/cqg_symbolic_supplement_v1/outputs/verification_report_flat_slice_shift.txt <==
Flat-slice shift-potential verification report
================================================

Flat Cartesian Hessian data:
  K_ij = partial_i partial_j Phi
  K    = Delta Phi

ADM momentum components D_j(K^j_i - delta^j_i K):
  [0, 0, 0]
  [PASS] all vanish by commuting derivatives.

Codazzi components R_0ijk = partial_j K_ki - partial_k K_ji:
  [PASS] all 27 Cartesian components vanish by commuting derivatives.

Meridional support determinant:
  A = v*f'(r)*cos(theta)
  B = -v*g'(r)*sin(theta)
  D = v*g'(r)*cos(theta)
  A*D - B^2 = v**2*(-sin(theta)**2*Derivative(g(r), r) + cos(theta)**2*Derivative(f(r), r))*Derivative(g(r), r)
  at theta=pi/2: -v**2*Derivative(g(r), r)**2
  [PASS] equals -v^2*(g'(r))^2 at the equator.

Gauss selection rule for the transverse parity block:
  R_1323 = K_12*K_33 - K_13*K_32 = -v**2*sin(2*theta)*Derivative(g(r), r)**2/2
  [PASS] with K_13=K_23=0 this equals B*D.

Consequence for the DH projection dictionary:
  [PASS] R_0i=0 and R_0ijk=0 make the selected transverse magneto-electric
         slots vanish in the flat-slice testbed.
  [PASS] the purely spatial off-diagonal transverse entry can remain populated
         through R_1323=B*D.


==> anc/cqg_symbolic_supplement_v1/outputs/verification_report_full_parity.txt <==
Full parity-invariant Tamm--Rubilar verification report
=========================================================

Parity basis: ([01],[02],[12] | [03],[13],[23])
Metric vacuum: diag(-1,-1,1 | -1,1,1)

Schwarzschild DH block check:
  Lambda = (eps - 1)**2*(2*eps + 1)
  C3     = 0
  C1     = 0
  [PASS] monic polynomial equals the stated Schwarzschild factorization
  [PASS] P(omega,x,y,z) = P(omega,x,y,-z)

Generic rational full-parity example:
G++ =
Matrix([
[-9/10,    1/7, 1/11],
[  1/7, -11/10, 1/13],
[ 1/11,   1/13,  6/5]])
G-- =
Matrix([
[-19/20,  1/17, -1/19],
[  1/17, 21/20,  1/23],
[ -1/19,  1/23,  9/10]])

  Lambda = 90269/98000
  C3     = -20*(61172191*x - 70826811*y)/4169434841
  [PASS] C3 is nonzero, so parity alone does not remove the cubic term
  [PASS] P(omega,x,y,z) = P(omega,x,y,-z)

Monic coefficients for the generic rational example:
  C3 = -20*(61172191*x - 70826811*y)/4169434841
  C2 = -(19548259682887754*x**2 - 1776262556136640*x*y + 20282174323092660*y**2 + 18118994092588389*z**2)/8858773190063654
  C1 = 70*(20656167481222*x**3 - 25556586379350*x**2*y + 21934562194732*x*y**2 + 18065752817255*x*z**2 - 23312101054748*y**3 - 20132491516280*y*z**2)/4429386595031827
  C0 = 7*(36108925861995168*x**4 - 7921650800270480*x**3*y + 74041129690898416*x**2*y**2 + 65111216243243170*x**2*z**2 - 5709754319271200*x*y**3 - 5018836818086520*x*y*z**2 + 37709408793694176*y**4 + 65578197822443306*y**2*z**2 + 28511223832324233*z**4)/203751783371464042

Metric vacuum check:
  Lambda = 1
  [PASS] P=(omega^2-x^2-y^2-z^2)^2


==> anc/cqg_symbolic_supplement_v1/outputs/verification_report_restricted_sssw.txt <==
Restricted SSSW Tamm--Rubilar verification report
=====================================================

Nonzero four-index tensor components generated: 88

Pre-SSSW cubic coefficient, before imposing WU=(WU)^T:
-2*Delta*(-a*s*x - a*w*y + b*s*y + b*u*x - c*s**2*y + c*u*w*y + d*s**2*x - d*u*w*x)

After imposing a=u*c+s*d and b=s*c+w*d:
  leading omega^4 coefficient = -s**2 + u*w
  cubic omega^3 coefficient  = 0

Checks passed:
  [PASS] leading coefficient equals Delta^2 = u*w - s^2
  [PASS] SSSW-frame cubic coefficient vanishes
  [PASS] metric vacuum gives (omega^2-x^2-y^2-z^2)^2
  [PASS] mixed-off C2 agrees with appendix expression
  [PASS] mixed-off C0 agrees with appendix expression
  [PASS] C1 vanishes when c=d=0
  [PASS] first-order near-metric expansion agrees with main-text expression

Expanded monic coefficients written to outputs/sssw_C2_C1_C0_expanded.txt


==> anc/cqg_symbolic_supplement_v1/requirements.txt <==
sympy>=1.12


==> anc/cqg_symbolic_supplement_v1/run_all.py <==
#!/usr/bin/env python3
"""Run all symbolic verification scripts in this supplement."""

from __future__ import annotations

import subprocess
import sys
from pathlib import Path

ROOT = Path(__file__).resolve().parent
SCRIPTS = [
    "verify_restricted_sssw_tr.py",
    "verify_full_parity_generic.py",
    "verify_flat_slice_shift.py",
]


def main() -> None:
    for script in SCRIPTS:
        print(f"\n=== Running {script} ===", flush=True)
        subprocess.run([sys.executable, str(ROOT / script)], cwd=ROOT, check=True)
    print("\nAll supplementary symbolic checks passed.")


if __name__ == "__main__":
    main()


==> anc/cqg_symbolic_supplement_v1/tr_utils.py <==
"""
Shared symbolic utilities for the CQG supplementary verification bundle.

The implementation follows the conventions of the manuscript appendix:
  * spacetime indices are 0,1,2,3;
  * spatial Levi-Civita convention epsilon^{123}=+1;
  * the parity bivector basis is ([01],[02],[12] | [03],[13],[23]);
  * the Tamm--Rubilar tensor density is contracted with q_a q_b q_c q_d.

Because q_a q_b q_c q_d is symmetric in the free indices, the explicit
four-index symmetrization in the Tamm--Rubilar formula can be evaluated by the
unsymmetrized representative.  Contracting the unsymmetrized representative
with the symmetric monomial gives the same scalar polynomial as contracting its
unit-weight symmetrization.
"""

from __future__ import annotations

from itertools import permutations, product
from pathlib import Path
from typing import Dict, Iterable, Tuple

import sympy as sp

Index4 = Tuple[int, int, int, int]
Tensor4 = Dict[Index4, sp.Expr]
Pair = Tuple[int, int]


def permutation_sign(items: Iterable[int]) -> int:
    """Return the sign of a permutation, or 0 if entries are repeated."""
    t = tuple(items)
    if len(set(t)) != len(t):
        return 0
    inv = 0
    for i in range(len(t)):
        for j in range(i + 1, len(t)):
            if t[i] > t[j]:
                inv += 1
    return -1 if inv % 2 else 1


def eps4(a: int, b: int, c: int, d: int) -> int:
    """Four-dimensional Levi-Civita symbol with epsilon_{0123}=+1."""
    if sorted((a, b, c, d)) != [0, 1, 2, 3]:
        return 0
    return permutation_sign((a, b, c, d))


def eps3(i: int, j: int, k: int) -> int:
    """Spatial Levi-Civita symbol with epsilon^{123}=+1."""
    if sorted((i, j, k)) != [1, 2, 3]:
        return 0
    # Map (1,2,3) to the identity ordering.
    return permutation_sign((i, j, k))


EPS4_NONZERO = [(p, eps4(*p)) for p in permutations(range(4))]


def set_pair_component(G: Tensor4, a: int, b: int, c: int, d: int, value) -> None:
    """Set G^{ab cd}, enforcing antisymmetry inside each pair and pair exchange."""
    value = sp.sympify(value)
    for aa, bb, s1 in ((a, b, 1), (b, a, -1)):
        for cc, dd, s2 in ((c, d, 1), (d, c, -1)):
            val = sp.simplify(s1 * s2 * value)
            G[(aa, bb, cc, dd)] = val
            G[(cc, dd, aa, bb)] = val


def tensor_get(G: Tensor4, a: int, b: int, c: int, d: int):
    """Return a tensor component, with zero as default."""
    return G.get((a, b, c, d), sp.Integer(0))


def tensor_from_bivector_matrix(M: sp.Matrix, pairs: Tuple[Pair, ...]) -> Tensor4:
    """Convert a symmetric 6x6 bivector matrix into a four-index area metric."""
    if M.shape != (6, 6):
        raise ValueError("M must be a 6x6 matrix")
    if len(pairs) != 6:
        raise ValueError("six bivector pairs are required")
    G: Tensor4 = {}
    for I, (a, b) in enumerate(pairs):
        for J, (c, d) in enumerate(pairs):
            val = sp.sympify(M[I, J])
            if val != 0:
                set_pair_component(G, a, b, c, d, val)
    return G


def parity_pairs() -> Tuple[Pair, ...]:
    """The manuscript's local parity basis ([01],[02],[12] | [03],[13],[23])."""
    return ((0, 1), (0, 2), (1, 2), (0, 3), (1, 3), (2, 3))


def parity_matrix(Gpp: sp.Matrix, Gmm: sp.Matrix) -> sp.Matrix:
    """Block-diagonal parity matrix G_{++} oplus G_{--}."""
    if Gpp.shape != (3, 3) or Gmm.shape != (3, 3):
        raise ValueError("Gpp and Gmm must both be 3x3 matrices")
    M = sp.zeros(6)
    M[:3, :3] = Gpp
    M[3:, 3:] = Gmm
    return M


def build_restricted_sssw_tensor(independent_W: bool = True):
    """
    Build the restricted SSSW tensor from the appendix formulas.

    If independent_W=True, a,b,c,d are left independent so the cubic coefficient
    can be displayed before imposing WU=(WU)^T.  The SSSW-frame substitution is
    a=u*c+s*d and b=s*c+w*d.
    """
    u, s, w, ell, Delta, a, b, c, d = sp.symbols("u s w ell Delta a b c d")

    U = {(1, 1): u, (1, 2): s, (2, 1): s, (2, 2): w, (3, 3): sp.Integer(1)}
    L = {(1, 1): sp.Integer(1), (2, 2): sp.Integer(1), (3, 3): ell}
    W = {
        (1, 1): 0, (1, 2): 0, (1, 3): a,
        (2, 1): 0, (2, 2): 0, (2, 3): b,
        (3, 1): c, (3, 2): d, (3, 3): 0,
    }

    G: Tensor4 = {}

    # G^{0i0j}=-U^{ij}
    for i, j in product((1, 2, 3), repeat=2):
        val = U.get((i, j), 0)
        if val != 0:
            set_pair_component(G, 0, i, 0, j, -val)

    # G^{0ijk}=Delta (delta^i_m + W^i_m) epsilon^{mjk}
    for i, j, k in product((1, 2, 3), repeat=3):
        val = sp.Integer(0)
        for m in (1, 2, 3):
            delta = sp.Integer(1) if i == m else sp.Integer(0)
            val += Delta * (delta + W.get((i, m), 0)) * eps3(m, j, k)
        val = sp.simplify(val)
        if val != 0:
            set_pair_component(G, 0, i, j, k, val)

    # G^{ijkl}=Delta^2 epsilon^{ijm} epsilon^{kln} L_{mn}
    for i, j, k, l in product((1, 2, 3), repeat=4):
        val = sp.Integer(0)
        for m, n in product((1, 2, 3), repeat=2):
            val += Delta**2 * eps3(i, j, m) * eps3(k, l, n) * L.get((m, n), 0)
        val = sp.simplify(val)
        if val != 0:
            set_pair_component(G, i, j, k, l, val)

    syms = {
        "u": u, "s": s, "w": w, "ell": ell, "Delta": Delta,
        "a": a, "b": b, "c": c, "d": d,
    }
    return G, syms


def sssw_frame_substitutions(syms):
    """The SSSW-frame constraint WU=(WU)^T written as substitutions."""
    u, s, w = syms["u"], syms["s"], syms["w"]
    a, b, c, d = syms["a"], syms["b"], syms["c"], syms["d"]
    return {a: u * c + s * d, b: s * c + w * d}


def reduce_delta_powers(expr, Delta, Delta2, *, factor_result=True):
    """
    Reduce powers of Delta using Delta^2=Delta2, preserving one Delta for odd powers.
    """
    expr = sp.expand(expr)
    poly = sp.Poly(expr, Delta)
    out = sp.Integer(0)
    for (power,), coeff in poly.terms():
        out += coeff * (Delta if power % 2 else 1) * (Delta2 ** (power // 2))
    return sp.factor(out) if factor_result else sp.expand(out)


def tamm_rubilar_polynomial(G: Tensor4, omega=None, x=None, y=None, z=None, *, factor=True):
    """
    Compute P(q)=G_TR^{abcd} q_a q_b q_c q_d from the manuscript formula.

    The implementation accumulates coefficients by q-monomial rather than adding
    a long expanded SymPy expression term by term.  This makes the calculation
    deterministic and substantially faster for the symbolic SSSW tensor.
    """
    if omega is None:
        omega, x, y, z = sp.symbols("omega x y z")
    q_symbols = (omega, x, y, z)
    unit = ((1, 0, 0, 0), (0, 1, 0, 0), (0, 0, 1, 0), (0, 0, 0, 1))
    coeffs = {}

    # Unsymmetrized representative; contraction with symmetric q's is identical
    # to contracting the unit-weight symmetrization over a,b,c,d.
    for (m, n, p, qidx), e1 in EPS4_NONZERO:
        for (r, s, t, u), e2 in EPS4_NONZERO:
            pref = e1 * e2
            for A in range(4):
                g1 = tensor_get(G, m, n, r, A)
                if g1 == 0:
                    continue
                for B, C in product(range(4), repeat=2):
                    g2 = tensor_get(G, B, p, s, C)
                    if g2 == 0:
                        continue
                    g12 = pref * g1 * g2
                    for D in range(4):
                        g3 = tensor_get(G, D, qidx, t, u)
                        if g3 == 0:
                            continue
                        exp = tuple(unit[A][i] + unit[B][i] + unit[C][i] + unit[D][i]
                                    for i in range(4))
                        coeffs[exp] = coeffs.get(exp, sp.Integer(0)) + g12 * g3

    P = sp.Integer(0)
    for exp, coeff in coeffs.items():
        coeff = -sp.Rational(1, 24) * coeff
        monomial = sp.Integer(1)
        for symbol, power in zip(q_symbols, exp):
            if power:
                monomial *= symbol ** power
        P += coeff * monomial

    P = sp.expand(P)
    return sp.factor(P) if factor else P

def polynomial_coefficients_in_omega(P, omega):
    """Return coefficients c4,c3,c2,c1,c0 of a quartic in omega."""
    poly = sp.Poly(sp.expand(P), omega)
    return [sp.factor(poly.coeff_monomial(omega**n)) for n in (4, 3, 2, 1, 0)]


def monic_polynomial_and_coefficients(P, omega):
    """Return monic polynomial and coefficients C3,C2,C1,C0."""
    c4, c3, c2, c1, c0 = polynomial_coefficients_in_omega(P, omega)
    if c4 == 0:
        raise ZeroDivisionError("leading omega^4 coefficient is zero")
    Pmon = sp.factor(P / c4)
    C3 = sp.factor(c3 / c4)
    C2 = sp.factor(c2 / c4)
    C1 = sp.factor(c1 / c4)
    C0 = sp.factor(c0 / c4)
    return Pmon, (C3, C2, C1, C0), c4


def assert_zero(expr, label: str) -> None:
    """Raise AssertionError unless expr simplifies to zero."""
    simplified = sp.simplify(expr)
    if simplified != 0:
        raise AssertionError(f"{label} is not zero: {simplified}")


def write_text(path: Path, text: str) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(text, encoding="utf-8")


==> anc/cqg_symbolic_supplement_v1/verify_flat_slice_shift.py <==
#!/usr/bin/env python3
"""
Flat-slice shift-potential consistency checks.

This is the third file promised in Appendix "Supplementary symbolic framework".
It verifies the ADM momentum identity, Codazzi selection rule, meridional support
condition, and Gauss-rule transverse parity-block entry for the flat-slice
shift-potential test geometry.
"""

from __future__ import annotations

from pathlib import Path

import sympy as sp

from tr_utils import assert_zero, write_text

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs"


def main() -> None:
    print("Checking flat-slice shift-potential identities ...")

    # ------------------------------------------------------------------
    # 1. ADM momentum identity and Codazzi selection rule in flat Cartesian
    #    coordinates.  K_ij = partial_i partial_j Phi.
    # ------------------------------------------------------------------
    X, Y, Z = sp.symbols("X Y Z")
    coords = (X, Y, Z)
    Phi = sp.Function("Phi")(*coords)

    K = [[sp.diff(Phi, coords[i], coords[j]) for j in range(3)] for i in range(3)]
    traceK = sum(K[i][i] for i in range(3))

    momentum = []
    for i in range(3):
        expr = sum(sp.diff(K[j][i], coords[j]) for j in range(3)) - sp.diff(traceK, coords[i])
        expr = sp.simplify(expr.doit())
        momentum.append(expr)
        assert_zero(expr, f"ADM momentum component {i}")

    codazzi = {}
    for i in range(3):
        for j in range(3):
            for k in range(3):
                expr = sp.simplify((sp.diff(K[k][i], coords[j]) - sp.diff(K[j][i], coords[k])).doit())
                codazzi[(i+1, j+1, k+1)] = expr
                assert_zero(expr, f"Codazzi component R_0{i+1}{j+1}{k+1}")

    # ------------------------------------------------------------------
    # 2. Meridional orthonormal components used in the appendix.
    # ------------------------------------------------------------------
    r, theta, v = sp.symbols("r theta v", positive=True)
    f = sp.Function("f")(r)
    g = sp.Function("g")(r)
    A = v * sp.diff(f, r) * sp.cos(theta)
    B = -v * sp.diff(g, r) * sp.sin(theta)
    D = v * sp.diff(g, r) * sp.cos(theta)

    determinant = sp.factor(A * D - B**2)
    determinant_equator = sp.simplify(determinant.subs(theta, sp.pi/2))
    assert_zero(determinant_equator + v**2 * sp.diff(g, r)**2, "equatorial meridional determinant")

    # ------------------------------------------------------------------
    # 3. Gauss relation for the transverse parity-block selection rule.
    #    On the reflection-symmetric meridional testbed set K_13=K_23=0,
    #    K_12=B, K_33=D.  With R_ijkl=K_ik K_jl - K_il K_jk,
    #    R_1323=K_12 K_33 - K_13 K_32 = B*D.
    # ------------------------------------------------------------------
    Ksym = sp.MutableDenseMatrix([[sp.symbols("K11"), B, 0],
                                  [B, sp.symbols("K22"), 0],
                                  [0, 0, D]])

    def R_spatial(i, j, k, l):
        # indices i,j,k,l are 1-based here.
        ii, jj, kk, ll = i-1, j-1, k-1, l-1
        return sp.simplify(Ksym[ii, kk] * Ksym[jj, ll] - Ksym[ii, ll] * Ksym[jj, kk])

    R1323 = sp.factor(R_spatial(1, 3, 2, 3))
    assert_zero(R1323 - B * D, "Gauss component R_1323 - B*D")

    # The DH transverse magneto-electric slots in the appendix contain R_0i and
    # R_0ijk pieces.  The preceding momentum and Codazzi checks make these vanish
    # for the flat-slice Hessian shift potential.
    report = f"""Flat-slice shift-potential verification report
================================================

Flat Cartesian Hessian data:
  K_ij = partial_i partial_j Phi
  K    = Delta Phi

ADM momentum components D_j(K^j_i - delta^j_i K):
  {momentum}
  [PASS] all vanish by commuting derivatives.

Codazzi components R_0ijk = partial_j K_ki - partial_k K_ji:
  [PASS] all 27 Cartesian components vanish by commuting derivatives.

Meridional support determinant:
  A = v*f'(r)*cos(theta)
  B = -v*g'(r)*sin(theta)
  D = v*g'(r)*cos(theta)
  A*D - B^2 = {sp.sstr(determinant)}
  at theta=pi/2: {sp.sstr(determinant_equator)}
  [PASS] equals -v^2*(g'(r))^2 at the equator.

Gauss selection rule for the transverse parity block:
  R_1323 = K_12*K_33 - K_13*K_32 = {sp.sstr(R1323)}
  [PASS] with K_13=K_23=0 this equals B*D.

Consequence for the DH projection dictionary:
  [PASS] R_0i=0 and R_0ijk=0 make the selected transverse magneto-electric
         slots vanish in the flat-slice testbed.
  [PASS] the purely spatial off-diagonal transverse entry can remain populated
         through R_1323=B*D.
"""
    write_text(OUT / "verification_report_flat_slice_shift.txt", report)
    print(report)


if __name__ == "__main__":
    main()


==> anc/cqg_symbolic_supplement_v1/verify_full_parity_generic.py <==
#!/usr/bin/env python3
"""
Full local parity-invariant Tamm--Rubilar generator checks.

This is the second file promised in Appendix "Supplementary symbolic framework".
It builds G_{++} oplus G_{--} in the parity basis
([01],[02],[12] | [03],[13],[23]), evaluates the invariant Tamm--Rubilar
quartic, verifies the even-in-z structure, verifies the Schwarzschild DH
factorization, and gives a rational near-metric example with both blocks
populated and C3 != 0.
"""

from __future__ import annotations

from pathlib import Path

import sympy as sp

from tr_utils import (
    assert_zero,
    monic_polynomial_and_coefficients,
    parity_matrix,
    parity_pairs,
    tamm_rubilar_polynomial,
    tensor_from_bivector_matrix,
    write_text,
)

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs"


def monic_from_matrix(M: sp.Matrix, omega, x, y, z):
    G = tensor_from_bivector_matrix(M, parity_pairs())
    P = tamm_rubilar_polynomial(G, omega, x, y, z, factor=False)
    Pmon, coeffs, Lambda = monic_polynomial_and_coefficients(P, omega)
    return sp.factor(Pmon), coeffs, sp.factor(Lambda)


def assert_even_in_z(P, z, label: str) -> None:
    assert_zero(sp.factor(P.subs(z, -z) - P), f"{label} is not even in z")


def main() -> None:
    omega, x, y, z, eps = sp.symbols("omega x y z eps")

    print("Checking Schwarzschild DH parity-block factorization ...")
    Gpp_schw = sp.diag(-1 - 2*eps, -1 + eps, 1 - eps)
    Gmm_schw = sp.diag(-1 + eps, 1 - eps, 1 + 2*eps)
    M_schw = parity_matrix(Gpp_schw, Gmm_schw)
    P_schw, (C3_schw, C2_schw, C1_schw, C0_schw), Lambda_schw = monic_from_matrix(M_schw, omega, x, y, z)

    target_schw = (
        (omega**2 - x**2 - (1 - eps)/(1 + 2*eps)*(y**2 + z**2))
        * (omega**2 - x**2 - (1 + 2*eps)/(1 - eps)*(y**2 + z**2))
    )
    assert_zero(sp.factor(P_schw - target_schw), "Schwarzschild factorization")
    assert_even_in_z(P_schw, z, "Schwarzschild monic polynomial")
    assert_zero(C3_schw, "Schwarzschild C3")
    assert_zero(C1_schw, "Schwarzschild C1")

    print("Checking a generic rational full-parity example with C3 != 0 ...")
    # Rational near-metric parity blocks.  Both G_{++} and G_{--} are populated,
    # including off-diagonal entries.  This example is deliberately outside the
    # reconstructed SSSW-frame subclass and therefore has a nonzero cubic term.
    Gpp = sp.Matrix([
        [-sp.Rational(9, 10),  sp.Rational(1, 7),  sp.Rational(1, 11)],
        [ sp.Rational(1, 7),  -sp.Rational(11, 10), sp.Rational(1, 13)],
        [ sp.Rational(1, 11), sp.Rational(1, 13),  sp.Rational(6, 5)],
    ])
    Gmm = sp.Matrix([
        [-sp.Rational(19, 20), sp.Rational(1, 17), -sp.Rational(1, 19)],
        [ sp.Rational(1, 17), sp.Rational(21, 20),  sp.Rational(1, 23)],
        [-sp.Rational(1, 19), sp.Rational(1, 23),  sp.Rational(9, 10)],
    ])
    P_rat, (C3_rat, C2_rat, C1_rat, C0_rat), Lambda_rat = monic_from_matrix(parity_matrix(Gpp, Gmm), omega, x, y, z)

    assert_even_in_z(P_rat, z, "generic rational monic polynomial")
    if sp.simplify(C3_rat) == 0:
        raise AssertionError("generic rational example unexpectedly has C3=0")

    # Also check the metric vacuum in the parity basis.
    Gpp_vac = sp.diag(-1, -1, 1)
    Gmm_vac = sp.diag(-1, 1, 1)
    P_vac, coeffs_vac, Lambda_vac = monic_from_matrix(parity_matrix(Gpp_vac, Gmm_vac), omega, x, y, z)
    assert_zero(sp.expand(P_vac - (omega**2 - x**2 - y**2 - z**2)**2), "metric parity vacuum")
    assert_even_in_z(P_vac, z, "metric vacuum")

    report = f"""Full parity-invariant Tamm--Rubilar verification report
=========================================================

Parity basis: ([01],[02],[12] | [03],[13],[23])
Metric vacuum: diag(-1,-1,1 | -1,1,1)

Schwarzschild DH block check:
  Lambda = {sp.sstr(Lambda_schw)}
  C3     = {sp.sstr(C3_schw)}
  C1     = {sp.sstr(C1_schw)}
  [PASS] monic polynomial equals the stated Schwarzschild factorization
  [PASS] P(omega,x,y,z) = P(omega,x,y,-z)

Generic rational full-parity example:
G++ =
{sp.sstr(Gpp)}
G-- =
{sp.sstr(Gmm)}

  Lambda = {sp.sstr(Lambda_rat)}
  C3     = {sp.sstr(C3_rat)}
  [PASS] C3 is nonzero, so parity alone does not remove the cubic term
  [PASS] P(omega,x,y,z) = P(omega,x,y,-z)

Monic coefficients for the generic rational example:
  C3 = {sp.sstr(C3_rat)}
  C2 = {sp.sstr(C2_rat)}
  C1 = {sp.sstr(C1_rat)}
  C0 = {sp.sstr(C0_rat)}

Metric vacuum check:
  Lambda = {sp.sstr(Lambda_vac)}
  [PASS] P=(omega^2-x^2-y^2-z^2)^2
"""
    write_text(OUT / "verification_report_full_parity.txt", report)
    print(report)


if __name__ == "__main__":
    main()


==> anc/cqg_symbolic_supplement_v1/verify_restricted_sssw_tr.py <==
#!/usr/bin/env python3
"""
Restricted SSSW Tamm--Rubilar verification.

This is the first file promised in Appendix "Supplementary symbolic framework".
It reconstructs the restricted SSSW area metric from (u,s,w,ell,a,b,c,d), forms
Tamm--Rubilar polynomial P(q), monic-normalizes it, exports C2,C1,C0, and checks
appendix identities including the metric vacuum and the SSSW-frame cancellation
of the cubic coefficient.
"""

from __future__ import annotations

from pathlib import Path

import sympy as sp

from tr_utils import (
    assert_zero,
    build_restricted_sssw_tensor,
    polynomial_coefficients_in_omega,
    reduce_delta_powers,
    sssw_frame_substitutions,
    tamm_rubilar_polynomial,
    write_text,
)

ROOT = Path(__file__).resolve().parent
OUT = ROOT / "outputs"


def main() -> None:
    omega, x, y, z = sp.symbols("omega x y z")

    G, syms = build_restricted_sssw_tensor(independent_W=True)
    u, s, w, ell = syms["u"], syms["s"], syms["w"], syms["ell"]
    Delta = syms["Delta"]
    a, b, c, d = syms["a"], syms["b"], syms["c"], syms["d"]
    Delta2 = u * w - s**2

    print("Computing restricted SSSW Tamm--Rubilar polynomial ...")
    P_independent = tamm_rubilar_polynomial(G, omega, x, y, z, factor=False)
    poly_i = sp.Poly(sp.expand(P_independent), omega)

    # Display the pre-constraint cubic coefficient.  This is useful because it
    # shows exactly what the SSSW-frame condition removes.
    cubic_before = sp.factor(poly_i.coeff_monomial(omega**3))

    # Impose WU=(WU)^T through a=u*c+s*d and b=s*c+w*d.
    P_sssw = sp.expand(P_independent.subs(sssw_frame_substitutions(syms)))
    P_sssw = reduce_delta_powers(P_sssw, Delta, Delta2, factor_result=False)
    poly_sssw = sp.Poly(sp.expand(P_sssw), omega)
    c4, c3, c2, c1, c0 = [reduce_delta_powers(poly_sssw.coeff_monomial(omega**n), Delta, Delta2, factor_result=False)
                           for n in (4, 3, 2, 1, 0)]

    assert_zero(c4 - Delta2, "leading coefficient minus Delta^2")
    assert_zero(c3, "SSSW-frame cubic coefficient")

    C2 = sp.cancel(c2 / Delta2)
    C1 = sp.cancel(c1 / Delta2)
    C0 = sp.cancel(c0 / Delta2)
    P_monic = sp.cancel(P_sssw / Delta2)

    metric_subs = {u: 1, s: 0, w: 1, ell: 1, c: 0, d: 0, Delta: 1}
    metric_target = (omega**2 - x**2 - y**2 - z**2) ** 2
    assert_zero(sp.expand(P_monic.subs(metric_subs) - metric_target), "metric-vacuum polynomial")

    # Mixed-sector-off specialization checks printed in the article.
    Q = u * x**2 + 2 * s * x * y + w * y**2
    S_perp = x**2 + y**2
    C2_sym_target = -ell * Q - Delta2 * S_perp - (u + w) * z**2
    C0_sym_target = Delta2 * (ell * S_perp * Q + z**2 * (ell * S_perp + Q) + z**4)
    assert_zero(sp.factor(C2.subs({c: 0, d: 0}) - C2_sym_target), "symmetric-sector C2 check")
    assert_zero(sp.factor(C0.subs({c: 0, d: 0}) - C0_sym_target), "symmetric-sector C0 check")
    assert_zero(sp.factor(C1.subs({c: 0, d: 0})), "C1 vanishes with mixed sector off")

    # First-order near-metric check from the main text.  Use small symbols p1,p2,p4,p12
    # and set c=d=0 so the first-order mixed sector does not contribute.
    eps = sp.symbols("eps")
    p1, p2, p4, p12 = sp.symbols("phi1 phi2 phi4 phi12")
    first_subs = {
        u: 1 + eps * p1,
        s: eps * p2 / sp.sqrt(2),
        w: 1 + eps * p4,
        ell: 1 + eps * p12,
        c: 0,
        d: 0,
        Delta: 1,  # Delta dependence is absent after c=d=0 in the monic first-order check.
    }
    first_expr = sp.expand(P_monic.subs(first_subs))
    first_coeff = sp.expand(sp.diff(first_expr, eps).subs(eps, 0))
    first_target = sp.expand(
        (x**2 + y**2 + z**2 - omega**2)
        * ((2*p1 + p12 + p4)*x**2
           + sp.sqrt(2)*p2*x*y
           + (p1 + p12 + 2*p4)*y**2
           + (p1 + p4)*z**2)
    )
    assert_zero(sp.expand(first_coeff - first_target), "first-order near-metric expansion")

    coeff_text = []
    coeff_text.append("Restricted SSSW monic coefficients generated from the Tamm--Rubilar contraction")
    coeff_text.append("Variables: u,s,w,ell,Delta,c,d with Delta^2 = u*w - s^2 and a=u*c+s*d, b=s*c+w*d")
    coeff_text.append("")
    coeff_text.append("C2 =")
    coeff_text.append(sp.sstr(sp.expand(C2)))
    coeff_text.append("")
    coeff_text.append("C1 =")
    coeff_text.append(sp.sstr(sp.expand(C1)))
    coeff_text.append("")
    coeff_text.append("C0 =")
    coeff_text.append(sp.sstr(sp.expand(C0)))
    write_text(OUT / "sssw_C2_C1_C0_expanded.txt", "\n".join(coeff_text) + "\n")

    report = f"""Restricted SSSW Tamm--Rubilar verification report
=====================================================

Nonzero four-index tensor components generated: {len(G)}

Pre-SSSW cubic coefficient, before imposing WU=(WU)^T:
{sp.sstr(cubic_before)}

After imposing a=u*c+s*d and b=s*c+w*d:
  leading omega^4 coefficient = {sp.sstr(c4)}
  cubic omega^3 coefficient  = {sp.sstr(c3)}

Checks passed:
  [PASS] leading coefficient equals Delta^2 = u*w - s^2
  [PASS] SSSW-frame cubic coefficient vanishes
  [PASS] metric vacuum gives (omega^2-x^2-y^2-z^2)^2
  [PASS] mixed-off C2 agrees with appendix expression
  [PASS] mixed-off C0 agrees with appendix expression
  [PASS] C1 vanishes when c=d=0
  [PASS] first-order near-metric expansion agrees with main-text expression

Expanded monic coefficients written to outputs/sssw_C2_C1_C0_expanded.txt
"""
    write_text(OUT / "verification_report_restricted_sssw.txt", report)
    print(report)


if __name__ == "__main__":
    main()

